Analytic critical points of charged Renyi entropies from hyperbolic black holes

We analytically study phase transitions of holographic charged Renyi entropies in two gravitational systems dual to the $\mathcal{N}=4$ super-Yang-Mills theory at finite density and zero temperature. The first system is the Reissner-Nordstrom-AdS$_5$ black hole, which has finite entropy at zero temperature. The second system is a charged dilatonic black hole in AdS$_5$, which has zero entropy at zero temperature. Hyperbolic black holes are employed to calculate the Renyi entropies with the entangling surface being a sphere. We perturb each system by a charged scalar field, and look for a zero mode signaling the instability of the extremal hyperbolic black hole. Zero modes as well as the leading order of the full retarded Green's function are analytically solved for both systems, in contrast to previous studies in which only the IR (near horizon) instability was analytically treated.

==> anc/verify-solution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22227,        627]
NotebookOptionsPosition[     20062,        584]
NotebookOutlinePosition[     20457,        600]
CellTagsIndexPosition[     20414,        597]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   SqrtBox[
    RowBox[{"6", "-", 
     RowBox[{"3", 
      SuperscriptBox["K", "2"]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "z_", "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox["K", "2"], 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["K", "2"], "+", 
       FractionBox[
        SuperscriptBox["\[Mu]", "2"], "3"]}], ")"}], 
     SuperscriptBox["z", "4"]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], "3"], 
     SuperscriptBox["z", "6"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"At", "[", "z_", "]"}], ":=", 
   RowBox[{"\[Mu]", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["z", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqn", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "''"}], "[", "z", "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"f", "'"}], "[", "z", "]"}], 
        RowBox[{"f", "[", "z", "]"}]], "-", 
       FractionBox["3", "z"]}], ")"}], " ", 
     RowBox[{
      RowBox[{"\[Phi]", "'"}], "[", "z", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"0", "+", 
           RowBox[{"q", " ", 
            RowBox[{"At", "[", "z", "]"}]}]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"f", "[", "z", "]"}], "2"]], "-", 
       FractionBox[
        RowBox[{"\[Lambda]", " ", 
         SuperscriptBox["K", "2"]}], 
        RowBox[{"f", "[", "z", "]"}]], "-", 
       FractionBox["m2", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"f", "[", "z", "]"}]}]]}], ")"}], " ", 
     RowBox[{"\[Phi]", "[", "z", "]"}]}]}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Klein", "-", 
     RowBox[{"Gordon", " ", "equation", " ", "at", " ", "\[Omega]"}]}], "=", 
    "0"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.522348535784913*^9, 3.522348535976924*^9}, {
   3.5223485758742065`*^9, 3.5223485786593657`*^9}, {3.522348700284322*^9, 
   3.522348877667468*^9}, {3.5442741224688387`*^9, 3.54427416966485*^9}, {
   3.544276826250971*^9, 3.544276826875491*^9}, {3.544278449239957*^9, 
   3.544278463274625*^9}, {3.548691611408887*^9, 3.5486916674530926`*^9}, {
   3.552146231329976*^9, 3.5521462392544293`*^9}, {3.552156916365125*^9, 
   3.552156916995161*^9}, 3.552241415411194*^9, {3.5553558809846725`*^9, 
   3.555355881175684*^9}, {3.555355938695974*^9, 3.555355939093996*^9}, {
   3.791644009650051*^9, 3.791644018478451*^9}, 3.7916875246999607`*^9, {
   3.791687680416952*^9, 3.7916877498053417`*^9}, {3.791695142851416*^9, 
   3.791695169625525*^9}, {3.824380996892481*^9, 3.824381026709001*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0c71dfd3-5a2e-429b-b869-dbc97c409ce0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"eqn", "\[Equal]", "0"}], ",", 
    RowBox[{"\[Phi]", "[", "z", "]"}], ",", "z"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "DSolve", " ", "is", " ", "unable", " ", "to", " ", "solve", " ", "this", 
    " ", "equation"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.824380664114399*^9, 3.824380685594494*^9}, {
  3.824381029228949*^9, 
  3.824381031877119*^9}},ExpressionUUID->"630cd8c3-4ce4-4926-b98f-\
7ba2a6b98d7e"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.824380690532832*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"503ca60b-e6a0-4c6b-b7c8-625608119e1f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qq", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "-", 
      SuperscriptBox["K", "2"]}], 
     RowBox[{"3", "-", 
      SuperscriptBox["K", "2"]}]], 
    FractionBox[
     SqrtBox["3"], "2"], "q"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        SuperscriptBox["K", "2"]}], ")"}]}]], 
    SqrtBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SuperscriptBox["K", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"m2", "+", 
         RowBox[{"\[Lambda]", " ", 
          SuperscriptBox["K", "2"]}], "+", "3", "-", 
         SuperscriptBox["K", "2"]}], ")"}]}], "-", 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SuperscriptBox["K", "2"]}], ")"}], " ", 
       SuperscriptBox["q", "2"]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalDelta]", "+"], "=", 
   RowBox[{"2", "+", 
    SqrtBox[
     RowBox[{"m2", "+", "4"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalDelta]", "-"], "=", 
   RowBox[{"2", "-", 
    SqrtBox[
     RowBox[{"m2", "+", "4"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQrf+Vebpx+SvHFH+lGSA6wmxdZzSQZnrB2A+iFX7Y
bI4B0j0zssG0RNfDUyD6lMqLsyB64WyvSyCa/fMKML3lXPL9gMpXjjErD/8B
0XbPS1wCgbSrYSeYfiDiIvS36pVjzhlBCRCtl2P8R7L2leOaxc5MUkD62ZQ2
RxAdklfsDaKVpiTxLQXSfwRdBUD0opCDgU8aXznuSOiMBtGnDHuFhBzeOEa5
7RQB0cVei2RB9C3ujWDabHNcDIjOl3+TAKKvTew3EAXSRsVtFiD67ALlYyC6
aJk7mE50ib0tBqT99xaB6YrZRk0znd44yu7d1Ayilc9+SM6te+OYYLQjA0QD
ALLymJ0=
  "],
 CellLabel->"In[5]:=",ExpressionUUID->"01b4e0f9-17d0-45a6-afde-c40879cc2b9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]sol", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"C1", " ", 
     SuperscriptBox["z", 
      SubscriptBox["\[CapitalDelta]", "-"]], " ", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "\[Nu]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["K", "2"]}], ")"}], 
          SuperscriptBox["z", "2"]}], "+", "1"}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "\[Nu]", "+", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "-"], "/", "2"}]}]]], " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "-"], "-", "1"}], "2"], "+", 
        "\[Nu]", "-", "qq"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "-"], "-", "1"}], "2"], "+", 
        "\[Nu]", "+", "qq"}], ",", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "-"], "-", "1"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SuperscriptBox["K", "2"]}], ")"}], " ", 
         SuperscriptBox["z", "2"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["K", "2"]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", "1"}]]}], "]"}]}], "+", 
    RowBox[{"C2", " ", 
     SuperscriptBox["z", 
      SubscriptBox["\[CapitalDelta]", "+"]], " ", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "\[Nu]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["K", "2"]}], ")"}], 
          SuperscriptBox["z", "2"]}], "+", "1"}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "\[Nu]", "+", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "+"], "/", "2"}]}]]], " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "+"], "-", "1"}], "2"], "+", 
        "\[Nu]", "-", "qq"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "+"], "-", "1"}], "2"], "+", 
        "\[Nu]", "+", "qq"}], ",", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "+"], "-", "1"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SuperscriptBox["K", "2"]}], ")"}], " ", 
         SuperscriptBox["z", "2"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["K", "2"]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", "1"}]]}], "]"}]}]}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"(", "2.15", ")"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.5491207823674793`*^9, 3.5491207852716455`*^9}, {
   3.549120831133269*^9, 3.549120867035322*^9}, {3.5521466040262933`*^9, 
   3.552146612117756*^9}, {3.5521467594431825`*^9, 3.552146761967327*^9}, {
   3.555517365500059*^9, 3.5555173781987853`*^9}, 3.791695455748942*^9, {
   3.824380778166705*^9, 3.824380810674284*^9}, {3.824380958818377*^9, 
   3.824380978473763*^9}, {3.824381034168939*^9, 3.8243810358169193`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"28112081-35a3-49b2-af07-137c19b74e09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"verify", "=", 
   RowBox[{"eqn", "/.", " ", 
    RowBox[{"\[Phi]", "\[Rule]", "\[Phi]sol"}]}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"0ee5900e-8993-4f9b-9b9f-c969286bbaae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"verify", " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", "2"}], ",", 
     RowBox[{"K", "\[Rule]", "0.2"}], ",", 
     RowBox[{"m2", "\[Rule]", "3"}], ",", 
     RowBox[{"q", "\[Rule]", "8"}], ",", 
     RowBox[{"z", "\[Rule]", "0.2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.5521569504770765`*^9, {3.791694327126238*^9, 3.7916943521727057`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"1f6a9c5f-5cd0-45cf-be2b-53901e2f101e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0913936421275139`*^-11", "+", 
     RowBox[{"7.777204312711316`*^-12", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "C1"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4.163336342344337`*^-17", "-", 
     RowBox[{"1.29820928277575`*^-17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "C2"}]}]], "Output",
 CellChangeTimes->{
  3.549120817828508*^9, 3.5491208711625586`*^9, 3.5521465846901875`*^9, 
   3.5521569510021067`*^9, {3.791694347973001*^9, 3.7916943527086906`*^9}, 
   3.79169546972509*^9, 3.7930164766334352`*^9, 3.8243808282993937`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"dbc95805-42aa-4dd2-bda2-d5c28777b56a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"verify", " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", "0.5"}], ",", 
     RowBox[{"K", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m2", "\[Rule]", "1.1"}], ",", 
     RowBox[{"q", "\[Rule]", "2.1"}], ",", 
     RowBox[{"z", "\[Rule]", "0.2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.549120904295453*^9, 3.549120930482951*^9}, {
  3.5521569541152844`*^9, 3.5521569774036164`*^9}, {3.7916974709369392`*^9, 
  3.791697500478251*^9}, {3.824380839985724*^9, 3.82438084763246*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"86e7d8c8-1892-4571-ab33-03baf9ef177b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3.552713678800501`*^-14"}], " ", "C1"}], "-", 
  RowBox[{"1.457167719820518`*^-16", " ", "C2"}]}]], "Output",
 CellChangeTimes->{{3.5491209083666863`*^9, 3.5491209313840027`*^9}, 
   3.552146586224275*^9, {3.5521569599926205`*^9, 3.55215697834067*^9}, {
   3.791697477292235*^9, 3.791697500983683*^9}, 3.793016482057575*^9, {
   3.824380833964946*^9, 3.824380848278203*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"a0afc2e3-a199-4a6b-a258-36c76c480737"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"verify", " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", "1.5"}], ",", 
     RowBox[{"K", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m2", "\[Rule]", "3"}], ",", 
     RowBox[{"q", "\[Rule]", "5"}], ",", 
     RowBox[{"z", "\[Rule]", "1.2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.791697514520936*^9, 3.791697540906225*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"09b9c3fb-5207-407d-a7ae-f40af7373508"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.0477378964424133`*^-9", "+", 
     RowBox[{"2.9103830456733704`*^-9", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "C1"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.7143975128419697`*^-10", "+", 
     RowBox[{"3.54702933691442`*^-11", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "C2"}]}]], "Output",
 CellChangeTimes->{{3.7916975287403107`*^9, 3.791697541391759*^9}, 
   3.793016485597289*^9, 3.824380855218462*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"b1d8508e-1a2c-48b8-9d40-231162a5526e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]sol", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"C1", " ", 
     SuperscriptBox["z", 
      SubscriptBox["\[CapitalDelta]", "+"]], " ", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "-", "\[Nu]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["K", "2"]}], ")"}], 
          SuperscriptBox["z", "2"]}], "+", "1"}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "-", "\[Nu]", "+", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "+"], "/", "2"}]}]]], " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "+"], "-", "1"}], "2"], "-", 
        "\[Nu]", "-", "qq"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "+"], "-", "1"}], "2"], "-", 
        "\[Nu]", "+", "qq"}], ",", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[Nu]"}]}], ",", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["K", "2"]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", "1"}]]}], "]"}]}], "+", 
    RowBox[{"C2", " ", 
     SuperscriptBox["z", 
      SubscriptBox["\[CapitalDelta]", "+"]], " ", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "\[Nu]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["K", "2"]}], ")"}], 
          SuperscriptBox["z", "2"]}], "+", "1"}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", "\[Nu]", "+", 
        RowBox[{
         SubscriptBox["\[CapitalDelta]", "+"], "/", "2"}]}]]], " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "+"], "-", "1"}], "2"], "+", 
        "\[Nu]", "-", "qq"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["\[CapitalDelta]", "+"], "-", "1"}], "2"], "+", 
        "\[Nu]", "+", "qq"}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Nu]"}]}], ",", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            SuperscriptBox["K", "2"]}], ")"}], " ", 
          SuperscriptBox["z", "2"]}], "+", "1"}]]}], "]"}]}]}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"(", 
    RowBox[{"B", ".1"}], ")"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.5554957734745054`*^9, 3.5554957860742264`*^9}, {
  3.5554958774854546`*^9, 3.5554959879047704`*^9}, {3.555496026150958*^9, 
  3.5554960265999837`*^9}, {3.555496106507554*^9, 3.5554961069505796`*^9}, {
  3.555517471209105*^9, 3.5555175027559094`*^9}, {3.796099800990385*^9, 
  3.796099848769044*^9}, {3.824380883182275*^9, 3.824380894347392*^9}, {
  3.824380985232486*^9, 3.82438098867317*^9}, {3.824381040297669*^9, 
  3.8243810416712627`*^9}},ExpressionUUID->"2d6a9f74-1fc2-4087-938f-\
f7f96fef651c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"verify", "=", 
   RowBox[{"eqn", "/.", " ", 
    RowBox[{"\[Phi]", "\[Rule]", "\[Phi]sol"}]}]}], ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"d0f5994d-c94f-4947-add0-5a41115a573b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"verify", " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", "2"}], ",", 
     RowBox[{"K", "\[Rule]", "0.2"}], ",", 
     RowBox[{"m2", "\[Rule]", "3"}], ",", 
     RowBox[{"q", "\[Rule]", "8"}], ",", 
     RowBox[{"z", "\[Rule]", "0.2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.5521569504770765`*^9, 3.7960999465839043`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"3e64a73f-e1d8-49bb-8182-4f2265d1127e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5.10702591327572`*^-15"}], "-", 
     RowBox[{"7.993605777301127`*^-15", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "C1"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7.549516567451064`*^-15", "-", 
     RowBox[{"7.993605777301127`*^-15", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "C2"}]}]], "Output",
 CellChangeTimes->{
  3.549120817828508*^9, 3.5491208711625586`*^9, 3.5521465846901875`*^9, 
   3.5521569510021067`*^9, {3.555496091387689*^9, 3.5554961111168175`*^9}, 
   3.555517509538297*^9, 3.796099947716453*^9, 3.8243809088489017`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"f11008ea-199b-4dd7-9b4c-351ff1eb0484"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"verify", " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", "0.5"}], ",", 
     RowBox[{"K", "\[Rule]", "1.5"}], ",", 
     RowBox[{"m2", "\[Rule]", "3"}], ",", 
     RowBox[{"q", "\[Rule]", "8"}], ",", 
     RowBox[{"z", "\[Rule]", "0.2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.549120904295453*^9, 3.549120930482951*^9}, {
   3.5521569541152844`*^9, 3.5521569774036164`*^9}, {3.5555175238091135`*^9, 
   3.5555175876037626`*^9}, 3.796099960495853*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"4ea6a91f-587a-429a-93a8-835fc94cd3e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"6.050715484207103`*^-15", " ", "C1"}], "+", 
  RowBox[{"2.128217602148652`*^-10", " ", "C2"}]}]], "Output",
 CellChangeTimes->{{3.5491209083666863`*^9, 3.5491209313840027`*^9}, 
   3.552146586224275*^9, {3.5521569599926205`*^9, 3.55215697834067*^9}, 
   3.555496115193051*^9, {3.5555175176677628`*^9, 3.5555175883728065`*^9}, 
   3.796099961431875*^9, 3.824380911309021*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"5609fb98-f3ad-4fbe-900d-736715e40495"]
}, Open  ]]
},
WindowSize->{1268, 921},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 3, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a2a6b4ae-fb45-4cda-950e-223156d4caf2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3006, 83, 174, "Input",ExpressionUUID->"0c71dfd3-5a2e-429b-b869-dbc97c409ce0"],
Cell[CellGroupData[{
Cell[3589, 107, 504, 13, 30, "Input",ExpressionUUID->"630cd8c3-4ce4-4926-b98f-7ba2a6b98d7e"],
Cell[4096, 122, 155, 2, 34, "Output",ExpressionUUID->"503ca60b-e6a0-4c6b-b7c8-625608119e1f"]
}, Open  ]],
Cell[4266, 127, 1797, 56, 149, "Input",ExpressionUUID->"01b4e0f9-17d0-45a6-afde-c40879cc2b9c"],
Cell[6066, 185, 3890, 113, 139, "Input",ExpressionUUID->"28112081-35a3-49b2-af07-137c19b74e09"],
Cell[9959, 300, 227, 5, 30, "Input",ExpressionUUID->"0ee5900e-8993-4f9b-9b9f-c969286bbaae"],
Cell[CellGroupData[{
Cell[10211, 309, 521, 12, 30, "Input",ExpressionUUID->"1f6a9c5f-5cd0-45cf-be2b-53901e2f101e"],
Cell[10735, 323, 689, 16, 37, "Output",ExpressionUUID->"dbc95805-42aa-4dd2-bda2-d5c28777b56a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11461, 344, 647, 13, 30, "Input",ExpressionUUID->"86e7d8c8-1892-4571-ab33-03baf9ef177b"],
Cell[12111, 359, 505, 9, 34, "Output",ExpressionUUID->"a0afc2e3-a199-4a6b-a258-36c76c480737"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12653, 373, 494, 11, 30, "Input",ExpressionUUID->"09b9c3fb-5207-407d-a7ae-f40af7373508"],
Cell[13150, 386, 563, 14, 37, "Output",ExpressionUUID->"b1d8508e-1a2c-48b8-9d40-231162a5526e"]
}, Open  ]],
Cell[13728, 403, 3706, 109, 139, "Input",ExpressionUUID->"2d6a9f74-1fc2-4087-938f-f7f96fef651c"],
Cell[17437, 514, 227, 5, 30, "Input",ExpressionUUID->"d0f5994d-c94f-4947-add0-5a41115a573b"],
Cell[CellGroupData[{
Cell[17689, 523, 494, 11, 30, "Input",ExpressionUUID->"3e64a73f-e1d8-49bb-8182-4f2265d1127e"],
Cell[18186, 536, 708, 17, 37, "Output",ExpressionUUID->"f11008ea-199b-4dd7-9b4c-351ff1eb0484"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18931, 558, 624, 13, 30, "Input",ExpressionUUID->"4ea6a91f-587a-429a-93a8-835fc94cd3e1"],
Cell[19558, 573, 488, 8, 34, "Output",ExpressionUUID->"5609fb98-f3ad-4fbe-900d-736715e40495"]
}, Open  ]]
}
]
*)


